Does "model-free" forecasting really outperform the "true" model? A reply to Perretti et al

Estimating population models from uncertain observations is an important problem in ecology. Perretti et al. observed that standard Bayesian state-space solutions to this problem may provide biased parameter estimates when the underlying dynamics are chaotic. Consequently, forecasts based on these estimates showed poor predictive accuracy compared to simple "model-free" methods, which lead Perretti et al. to conclude that "Model-free forecasting outperforms the correct mechanistic model for simulated and experimental data". However, a simple modification of the statistical methods also suffices to remove the bias and reverse their results.

==> code/dataCreation.r <==
################################################################################
# Code for reply to Perretti et al
#
# Author: Florian Hartig, http://florianhartig.wordpress.com
#
# This script creates the test data for fit and validation
#
################################################################################

rm(list=ls(all=TRUE))

#setwd("D:/home/Projekte/Papers_in_Progress/13-ResponseToPerrettiEtAl/temp")
setwd("C:/temp")

set.seed(1)


############################################################################
# Creation of chaotic population data with known model parameters

trueR <- 3.7
trueRArray <- seq(from=3.2, to=3.9, length.out=50) # for reproducing Fig S.1
trueK <- 1
trueN0 <- 0.5
sampleSize <- 50
trueprocerror <- 0.005
trueObsErrSD <- sqrt(1/25.5) # approx. 0.1980295 



logistic <- function(K,r,N0,samplesize){
  pop = rep(NA,(samplesize))
  pop[1] = N0
  for (i in 2:(samplesize)){
    pop[i] = pop[i-1] * r * (1 - pop[i-1]/K) * rlnorm(1,0,trueprocerror)
  } 
  return(pmax(0,pop))
}


truepops <- matrix(nrow = 50, ncol = 2*sampleSize)
observedpops <- matrix(nrow = 50, ncol = 2*sampleSize)
truepops2 <- matrix(nrow = 50, ncol = 2*sampleSize)
observedpops2 <- matrix(nrow = 50, ncol = 2*sampleSize)


# 50 population dynamics with fixed r=3.7, to reproduce results of Figs.S5,S6, 
# as well as all results regarding predictive accuracy of the logistic model such 
# as Fig 1A  
for (i in 1:50){
  pop <- logistic(trueK,trueR,trueN0,2*sampleSize)
  truepops[i,] <- pop 
  observedpops[i,] =rlnorm(length(pop), mean = log(pop) , sd = trueObsErrSD)
}

# 50 population dynamics with varying R, to reproduce Fig S1, S2
for (i in 1:50){
  pop <- logistic(trueK,trueRArray[i],trueN0,2*sampleSize)
  truepops2[i,] <- pop 
  observedpops2[i,] =rlnorm(length(pop), mean = log(pop) , sd = trueObsErrSD)
}


#Testing
pdf("populationdynamics.pdf")

pop <- truepops[1,]
observed <- observedpops[1,]
plot(observed, xlab = "Time interval", ylab = "Population size / K", main = "", ylim=c(0,2), cex.lab = 1.2, cex.axis = 1.2)
lines(pop)
dev.off()



# save data for systematic analysis 
save.image(file = "preparation.RData")



==> code/modelSpecification.r <==
################################################################################
# Code for reply to Perretti et al
#
# Author: Florian Hartig, http://florianhartig.wordpress.com
#
# This scripts writes the JAGS model specifications to the working directory
#
# Run after data creation
#
################################################################################

setwd("C:/temp")
#setwd("D:/home/Projekte/Papers_in_Progress/13-ResponseToPerrettiEtAl/temp")

# original model

sink("model1.txt")

cat(
  "model{
    
    r ~ dunif(2,4.5)
    K ~ dunif(0.01,10)
  
    N0 ~ dunif(0.2,1.5)
    pop[1] <- N0
    
    ProcessPrecision <- 1/0.005/0.005
    ObservationPrecision ~ dunif(0,40)
    obsSD <- sqrt( 1 / ObservationPrecision)
    
    observed[1] ~ dlnorm(log(pop[1]), ObservationPrecision)
    
    for(Time in 1:(nObs-1))
    {   

      logpop[Time+1] <- log(max(0, r * pop[Time] * (1 - pop[Time] / K) ))

      pop[Time+1] ~ dlnorm(logpop[Time+1], ProcessPrecision) 
      
      observed[Time+1] ~ dlnorm(log(pop[Time+1]), ObservationPrecision)
      
    }
  }
  ",fill = TRUE)

sink()



# Modifield model with "resetting" of the state space to avoid biasing
# estimations by wrong state estimates due to the chaotic behavior
# behavior of the model


# Save BUGS description of the model to working directory
sink("model2.txt")

cat(
  "model{
  
    # Priors
    
    r ~ dunif(2,4.5)
    K ~ dunif(0.01,10)
    
    ProcessPrecision <- 1/0.005/0.005
    ObservationPrecision ~ dunif(0.1,40)
    obsSD <- sqrt( 1 / ObservationPrecision)

    # Likelihood
    
    for(i in 1:steps)
    {
      pop[1,i] ~ dunif(0.2,1.5)
      observed[1,i] ~ dlnorm(log(pop[1,i]), ObservationPrecision)
      
      for(j in 1:(substeps-1))
      {   
        procerr[j,i] ~ dlnorm(0, ProcessPrecision)
        
        pop[j+1,i] <- max(0, r * pop[j,i] * (1 - pop[j,i] / K) ) * procerr[j,i]
        
        observed[j+1,i] ~ dlnorm(log(pop[1+j,i]), ObservationPrecision)
      }
    }
  }
  ",fill = TRUE)

sink()


==> code/plots.R <==
################################################################################
# Code for reply to Perretti et al
#
# Author: Florian Hartig, http://florianhartig.wordpress.com
#
# This script draws the plots for the paper
# 
# Requires the results of run inference for all data to be run before and data
# being stored in results files
#
################################################################################

rm(list=ls(all=TRUE))

set.seed(3)

library(compiler)


# collected input data from different model runs 

setwd("D:/home/Projekte/Papers_in_Progress/13-ResponseToPerrettiEtAl/temp")

load(file = "results21.RData")
load(file = "results22.RData")

# runs were split across two processors
load(file = "results111.RData")
model2resultsfixed1 = model2resultsfixed
load(file = "results112.RData")
for (i in 1:3) model2resultsfixed[[i]] = rbind(model2resultsfixed1[[i]], model2resultsfixed[[i]])
model2resultsfixed[[4]] = c(model2resultsfixed1[[4]], model2resultsfixed[[4]])

load(file = "results121.RData")
model2resultsvary1 = model2resultsvary
load(file = "results122.RData")
for (i in 1:3) model2resultsvary[[i]] = rbind(model2resultsvary1[[i]], model2resultsvary[[i]])
model2resultsvary[[4]] = c(model2resultsvary1[[4]], model2resultsvary[[4]])




setwd("D:/home/Projekte/Papers_in_Progress/13-ResponseToPerrettiEtAl/article")



conv = 1.2  # mpsrf convergence criterion

pop.sd=function(x)sqrt(mean(((mean(x) - x))^2))




# function to calculate and plot different metrics for error
# error 3 is the version used by Perretti et al.
ploterrors <- function(name, parameters, use){
  
  numpars <- dim(parameters)[1]
  error <- matrix(nrow = numpars, ncol = sampleSize) 
  names <- gsub(" ", "", name)
  names <- gsub("\\.", "", names) 

  
  # calculates forecast at quadradic error
  pdf(paste("pred-uncertainty-",names,".pdf", sep = ""),  width=5, height=5) 
  #cex = 1.3
  plot(pop[51:100],type="n",ylim =c(0,1), xlab = "Time interval", ylab = "Population size", main = name)
  for (i in 1:numpars){
    observed <- truepops[i,51:100]
    predicted <- logistic(parameters[i,1],parameters[i,4],truepops[i,51],sampleSize)  
    error[i,] <- (predicted - observed)^2
    if (i < 20) lines(logistic(trueK,trueR,truepops[1,51],sampleSize), col="#00000020") 
  }
  lines(logistic(trueK,trueR,truepops[1,51],sampleSize))
  dev.off()
  
  
  # calculates forecast at quadradic error
  png(paste("pred-uncertainty-",names,".png", sep = ""))
  cex = 1.3
  plot(pop[51:100],type="n",ylim =c(0,1), xlab = "Time interval", ylab = "Population size", main = name)
  for (i in 1:numpars){
    observed <- truepops[i,51:100]
    predicted <- logistic(parameters[i,1],parameters[i,4],truepops[i,51],sampleSize)  
    error[i,] <- (predicted - observed)^2
    if (i < 20) lines(logistic(trueK,trueR,truepops[1,51],sampleSize), col="#00000020") 
  }
  lines(logistic(trueK,trueR,truepops[1,51],sampleSize))
  dev.off()
  
  
  
  prederror <- sqrt(apply(error[use,], 2, mean)) / sd(as.vector(truepops[use,51:100]))
  erroruncertainty <- apply(error[use,], 2, sd) / sd(as.vector(truepops[use,51:100]))
  
  NRMSE <- rep(NA, 49)
  NRMSESD <- rep(NA, 49)
  
  # calculates forecastig error for different intervals, replicates Perretti et al.
  error2 <- matrix(nrow = numpars, ncol = (sampleSize-2))
  for (i in 1:numpars){
    for (pred in 1:48){
      store = rep(NA, 50-pred)
      k = 1
      for (j in (51+pred):100){
        observed <- truepops[i,j]
        predicted <- logistic(parameters[i,1],parameters[i,4],truepops[i,j-pred],pred+1)[pred+1]
        store[k] <- (observed - predicted)^2
        k = k + 1
      }
      error2[i,pred]= sqrt(mean(store)) / pop.sd(truepops[i,(51+pred):100])
    }
  }
  NRMSE2 <- apply(error2[use,], 2, mean)
  NRMSESD2 <- apply(error2[use,], 2, pop.sd)
  
  modelerrors <- list("prederror" = prederror, "erroruncertainty" = erroruncertainty, "NRMSE" = NRMSE, "NRMSESD" = NRMSESD, "NRMSE2" = NRMSE2, "NRMSESD2" = NRMSESD2, "length" = length(use))
  
  # alternative calculation of RMSE
  NRMSEarray <- sqrt(error[,2]) / apply(truepops[,51:100], 1, sd) #
  modelerrors$NRMSE[1] <- mean(NRMSEarray)
  modelerrors$NRMSESD[1] <- sd(NRMSEarray)
  for (i in 2:49){
    NRMSEarray <- sqrt(apply(error[,2:(i+1)], 1, mean)) / sd(as.vector(truepops[,51:100])) #apply(truepops[,52:(50+i)], 1, sd) #
    modelerrors$NRMSE[i] <- mean(NRMSEarray)
    modelerrors$NRMSESD[i] <- sd(NRMSEarray)
    
  }

  
  ###################
  # Plots
  
  xval = 1:49
  
  #   pdf(paste("pred-error-", names, ".pdf", sep = ""), width=5, height=5)
  #   plot(modelerrors$prederror,type = "l", xlab = "Time interval", ylab = "Point-wise RMSE / Time series SD", main = name, ylim = c(0,2.5))
  #   lines(modelerrors$prederror+modelerrors$erroruncertainty/sqrt(50))
  #   lines(modelerrors$prederror-modelerrors$erroruncertainty/sqrt(50))
  #   lines(modelerrors$prederror+modelerrors$erroruncertainty, lty = 2)
  #   lines(modelerrors$prederror-modelerrors$erroruncertainty, lty = 2)
  #   abline(h=1)
  #   dev.off()
#   
#   pdf(paste("pred-error2-", names, ".pdf", sep = ""), width=5, height=5)
#   plot(xval,modelerrors$NRMSE,type = "l", xlab = "Forecasting interval", ylab = "NRMSE / Forecasting SD", main = name, ylim = c(0,1.6))
#   lines(xval,modelerrors$NRMSE+modelerrors$NRMSESD/sqrt(length(use)))
#   lines(xval,modelerrors$NRMSE-modelerrors$NRMSESD/sqrt(length(use)))
#   lines(xval,modelerrors$NRMSE+modelerrors$NRMSESD, lty = 2)
#   lines(xval,modelerrors$NRMSE-modelerrors$NRMSESD, lty = 2)
#   abline(h=1)
#   dev.off()
#   
  
  xval = 1:30
  
  pdf(paste("pred-error3-", names, ".pdf", sep = ""), width=5, height=5)
  plot(xval,modelerrors$NRMSE2[xval],type = "l", xlab = "Forecasting interval", ylab = "NRMSE / Forecasting SD", main = name, ylim = c(0,1.6))
  lines(xval,modelerrors$NRMSE2[xval]+modelerrors$NRMSESD2[xval]/sqrt(length(use)))
  lines(xval,modelerrors$NRMSE2[xval]-modelerrors$NRMSESD2[xval]/sqrt(length(use)))
  lines(xval,modelerrors$NRMSE2[xval]+modelerrors$NRMSESD2[xval], lty = 2)
  lines(xval,modelerrors$NRMSE2[xval]-modelerrors$NRMSESD2[xval], lty = 2)
  abline(h=1)
  dev.off()
  
  return (modelerrors)
}

ploterrors <- cmpfun(ploterrors)


name = "True parameters"
idpars <- matrix(rep(c(trueK, NA, NA, trueR), times = 50), ncol = 4, byrow = T)
errors0 <- ploterrors(name, parameters = idpars, use = rep(T,50))

name="Perretti et al."
errors2 <- ploterrors(name, parameters = model2resultsfixed$medians, use = model2resultsfixed$mpsrf<conv)

name = "Alternative method"
errors3 <- ploterrors(name, parameters = model3resultsfixed$medians, use = model3resultsfixed$mpsrf<conv)


# Plots for alternative error metrics
# 
# xval = 1:49
# 
# 
# pdf("errorcomparison.pdf", width=5, height=5)
#   oldpar <-par(cex.lab = 1.2)
#   plot(xval, errors2$NRMSE,type = "n", xlab = "Forecasting interval", ylab = "RMSE / Forecasting time-series SD", main = "Predictive error", ylim = c(0,1.5))
#   
#   polygon(c(xval,rev(xval)), c(errors2$NRMSE+errors2$NRMSESD/sqrt(errors2$length), rev(errors2$NRMSE-errors2$NRMSESD/sqrt(errors2$length))), col = "#8B000022", border = NA )
#   lines(xval, errors2$NRMSE, col = "darkred")
#   points(xval, errors2$NRMSE, col = "darkred", cex = .7)
# 
#   polygon(c(xval,rev(xval)), c(errors3$NRMSE+errors3$NRMSESD/sqrt(errors3$length), rev(errors3$NRMSE-errors3$NRMSESD/sqrt(errors3$length))), col = "#00640022", border = NA )
#   lines(xval, errors3$NRMSE, col = "darkgreen")
#   points(xval, errors3$NRMSE, col = "darkgreen", pch = 2, cex = .7)
#   
#   polygon(c(xval,rev(xval)), c(errors0$NRMSE+errors0$NRMSESD/sqrt(errors0$length), rev(errors0$NRMSE-errors0$NRMSESD/sqrt(errors0$length))), col = "#00008B22", border = NA )
#   lines(xval, errors0$NRMSE, col = "darkblue")
#   points(xval, errors0$NRMSE, col = "darkblue", pch = 4, cex = .7)
#   
#   abline(h=1)
#   
#   legend("bottomright", legend = c("Perretti et al.", "Alternative", "Identical"), col = c("darkred","darkgreen","darkblue"),lty = 1, pch = c(1,2,4), bg = "white" )
# dev.off()



xval = 1:30

pdf("errorcomparison2.pdf", width=5, height=5)
  oldpar <-par(cex.lab = 1.2)
  plot(xval, errors2$NRMSE2[xval],type = "p", xlab = "Forecasting interval", ylab = "RMSE / Forecasting time-series SD", main = "Predictive error", ylim = c(0,1.5), col = "darkred", cex = .8 )
  
  polygon(c(xval,rev(xval)), c(errors2$NRMSE2[xval]+errors2$NRMSESD2[xval]/sqrt(errors2$length)*1.96, rev(errors2$NRMSE2[xval]-errors2$NRMSESD2[xval]/sqrt(errors2$length)*1.96)), col = "#8B000022", border = NA )
  lines(xval, errors2$NRMSE2[xval], col = "darkred")
  points(xval, errors2$NRMSE2[xval], col = "darkred", cex = .8)

  polygon(c(xval,rev(xval)), c(errors3$NRMSE2[xval]+errors3$NRMSESD2[xval]/sqrt(errors3$length)*1.96, rev(errors3$NRMSE2[xval]-errors3$NRMSESD2[xval]/sqrt(errors3$length)*1.96)), col = "#00640022", border = NA )
  lines(xval, errors3$NRMSE2[xval], col = "darkgreen")
  points(xval, errors3$NRMSE2[xval], col = "darkgreen", pch = 2, cex = .8)
  
  polygon(c(xval,rev(xval)), c(errors0$NRMSE2[xval]+errors0$NRMSESD2[xval]/sqrt(errors0$length)*1.96, rev(errors0$NRMSE2[xval]-errors0$NRMSESD2[xval]/sqrt(errors0$length)*1.96)), col = "#00008B22", border = NA )
  lines(xval, errors0$NRMSE2[xval], col = "darkblue")
  points(xval, errors0$NRMSE2[xval], col = "darkblue", pch = 4, cex = .8)
  
  abline(h=1)
  mtext("B", side = 3, cex = 2.5, line=2.2,at=-5.5)
  

  legend("bottomright", legend = c("Perretti et al.", "Alternative method", "True parameters"), col = c("darkred","darkgreen","darkblue"),lty = 1, pch = c(1,2,4), bg = "white" )
dev.off()


# Histogram of the fitted R

pdf("hist-r-model0.pdf", width=5, height=5)
hist(rep(3.7,50), freq = T, xlab = "Growth rates r", ylab = "Frequency", main = "True parameters", xlim=c(2,4.5), 
     breaks = seq(from=2,to=4.5, length.out=100))
dev.off()

pdf("hist-r-model2.pdf", width=5, height=5)
hist(model2resultsfixed$medians[model2resultsfixed$mpsrf<conv,4], freq = T, xlab = "Posterior median of estimated growth rate r", ylab = "Frequency", main = "Perretti et al.", xlim=c(2,4.5), breaks = seq(from=2,to=4.5, length.out=100))
dev.off()

pdf("hist-r-model3.pdf", width=5, height=5)
hist(model3resultsfixed$medians[model3resultsfixed$mpsrf<conv,4], freq = T, xlab = "Posterior median of estimated growth rate r", ylab = "Frequency", main = "Alternative method", xlim=c(2,4.5), breaks = seq(from=2,to=4.5, length.out=100))
dev.off()
      

# Comparison r fitted true

pdf("true-estimated-r-model2.pdf", width=5, height=5)
par(cex.lab = 1.4, cex.axis = 1.4)
plot(trueRArray[model2resultsvary$mpsrf<conv], model2resultsvary$medians[model2resultsvary$mpsrf<conv,4], ylab = "Estimated growt rates r", xlab = "True growth rate r", main = "Perretti et al.", ylim = c(2,4))
abline(a=0,b=1)
dev.off()


pdf("true-estimated-r-model3.pdf", width=5, height=5)
par(cex.lab = 1.4, cex.axis = 1.4)
plot(trueRArray[model3resultsvary$mpsrf<conv], model3resultsvary$medians[model3resultsvary$mpsrf<conv,4], ylab = "Estimated growt rates r", xlab = "True growth rate r", main = "Alternative method", ylim = c(2,4))
abline(a=0,b=1)
dev.off()



pdf("true-estimated.pdf", width=5, height=5)

oldpar <-par(cex.lab = 1.2)

plot(trueRArray[model2resultsvary$mpsrf<conv], model2resultsvary$medians[model2resultsvary$mpsrf<conv,4], ylab = "Estimated growt rates r", xlab = "True growth rate r", main = "True vs. estimated", pch = 7, ylim = c(2,4))
points(trueRArray[model3resultsvary$mpsrf<conv], model3resultsvary$medians[model3resultsvary$mpsrf<conv,4], pch=4)
abline(a=0,b=1)

legend("bottomleft", legend = c("Perretti et al.", "Alternative method"), pch = c(7,4), bg = "white" )

mtext("A", side = 3, cex = 2.5, line=2.2,at=3.04)

dev.off()



# function used to calculate lyapunov exp, slightly modified from Peretti et al (personal communication)
lyapunov <- function(r){
  
  # This script calculate the lyapunov exponent for each value of r for the logistic
  # model.
  
  burn      <- 100000
  T         <- 1000
  x.burn    <- vector(mode="numeric", length=burn)
  x.burn[1] <- 0.5
  x.a       <- vector(mode="numeric", length=T)
  x.b       <- vector(mode="numeric", length=T)
  lyap      <- vector(mode="numeric", length=T-1)
  avlyap    <- vector(mode="numeric", length=T-1)
  K         <- 1.0
  tau.proc  <- 40000
  sd.proc   <- sqrt(1/tau.proc)
  d0        <- 10^-12 # Distance to separate orbits
  
  ## Process model
  # Burn-in
  for(t in 1:(burn-1)){
    x.burn[t+1] <- r*x.burn[t]*(1-x.burn[t]/K)
  }
  
  # Calculate lyapunov exponent
  x.a[1] <- x.burn[length(x.burn)] # Initiate on attractor
  x.b[1] <- x.burn[length(x.burn)] + d0
  
  for(t in 1:(T-1)){
    
    x.a[t+1] <- r*x.a[t]*(1-x.a[t]/K)
    x.b[t+1] <- r*x.b[t]*(1-x.b[t]/K)
    
    d1        <- sqrt((x.a[t+1] - x.b[t+1])^2) # Calculate distance between orbits
    lyap[t]   <- log(abs(d1/d0))
    avlyap[t] <- mean(lyap[1:t])
    
    x.b[t+1] <- x.a[t+1] + d0*(x.b[t+1]-x.a[t+1])/d1
  }
  
  #plot(as.ts(x.b),plot.type='single')
  #plot(as.ts(lyap))
  #plot(as.ts(avlyap))
  
  return(mean(lyap[(T-1-300):(T-1)]))
  
}

lyapunov <- cmpfun(lyapunov)
lyap <- sapply(trueRArray, lyapunov)


bias2med <- trueRArray[model2resultsvary$mpsrf<conv] - model2resultsvary$medians[model2resultsvary$mpsrf<conv,4]
bias2mod <- trueRArray[model2resultsvary$mpsrf<conv] - model2resultsvary$modes[model2resultsvary$mpsrf<conv,4]

bias3med <- trueRArray[model3resultsvary$mpsrf<conv] - model3resultsvary$medians[model3resultsvary$mpsrf<conv,4]
bias3mod <- trueRArray[model3resultsvary$mpsrf<conv] - model3resultsvary$modes[model3resultsvary$mpsrf<conv,4]



pdf("Lyapunov-bias-r-model2.pdf", width=5, height=5)
par(cex.lab = 1.4, cex.axis = 1.4)
plot(lyap[model2resultsvary$mpsrf<conv], bias2med, xlab = "Lyapunov Exponent true model", ylab = "Bias of estimated r", main = "Perretti et al.", ylim = c(-0.2, 1.5))
abline(h=0)
dev.off()


pdf("Lyapunov-bias-r-model3.pdf", width=5, height=5)
par(cex.lab = 1.4, cex.axis = 1.4)
plot(lyap[model3resultsvary$mpsrf<conv], bias3med, xlab = "Lyapunov Exponent true model", ylab = "Bias of estimated r", main = "Alternative method", ylim = c(-0.2, 1.5))
abline(h=0)
dev.off()



==> code/runInferenceForAll.r <==
################################################################################
# Code for reply to Perretti et al
#
# Author: Florian Hartig, http://florianhartig.wordpress.com
#
# This scripts runs the fits for the 50 test datasets and evaluates
# the posterior mode and and some other summary statistics 
#
# Requires data creation and modelSpecification to be run before
#
################################################################################

rm(list=ls(all=TRUE))

library(rjags) 
library(modeest)

setwd("C:/temp")
load(file = "preparation.RData")


# lumpchains combines the chains in mcmc.list
# copied from emdbook package by Ben Bolker

lumpchains <- function(x){
  x2 <- do.call("rbind", x)
  mcpars <- sapply(x, attr, "mcpar")
  class(x2) <- "mcmc"
  if (var(mcpars[1, ]) > 0 || var(mcpars[3, ]) > 0) 
    stop("can't combine chains with unequal start/thin")
  attr(x2, "mcpar") <- c(mcpars[1, 1], sum(mcpars[2, ]), 
                         mcpars[3,1])
  x2
}


# inits - for optional use later

inits <- list(
  list("r" = 2.2, "K"=trueK, "N0" = 0.5, "ObservationPrecision"=4),
  list("r" = 2.5, "K"=trueK, "N0" = 0.5, "ObservationPrecision"=4),
  list("r" = 2.8, "K"=trueK, "N0" = 0.5, "ObservationPrecision"=4)
)


# Functions to create estimates from multiple samples

getestimates <- function(observed, model, params = c("r", "K", "obsSD", "pop[1]"), 
    alternative = 1, adapt = 5000, update = 5000, mainiter = 100000, thin = 100, chains = 3, useinits = F){
  

  
  lenght <- dim(observed)[1]
  datapoints <- dim(observed)[2]
  posteriormodes <- matrix(nrow = lenght, ncol = 4)
  posteriormedians <- matrix(nrow = lenght, ncol = 4)
  posteriorrandom <- matrix(nrow = lenght, ncol = 4)
  psrf <- rep(NA,lenght)
  sel <- sample(1:(mainiter / thin * chains),100,replace=T) # selecting a random parameter from the posterior, for the posterior predictive 
  
  for (i in 1:lenght){
    ptm <- proc.time()
    if(alternative == 1){
      data = list(observed = observed[i,], nObs=datapoints)      
    }
    if(alternative == 2){
      data = list(observed = matrix(observed[i,], nrow=5), steps=10, substeps = 5)      
    }
    if(alternative == 3){
      data = list(observed = log(observed[i,]), nObs=datapoints)      
    }
    if (useinits == T) jagsModel = jags.model( file= model, data=data, n.chains = chains, n.adapt= adapt, inits = inits)
    else jagsModel = jags.model( file= model, data=data, n.chains = chains, n.adapt= adapt)
    update(jagsModel, update)
    results = coda.samples( jagsModel , variable.names=params,n.iter=mainiter, thin = thin)
    png(paste("l", run,"results.",i,".png", sep=""), width= 1000, height = 1000)
    plot(results)
    dev.off()
    png(paste("l", run,"results",i,"gp.png", sep=""), width= 1000, height = 1000)
    gelman.plot(results)
    mtext(paste("m-psrf",round(gelman.diag(results)$mpsrf, digits=3)), side = 3, outer = F, padj=-3)
    dev.off()
    lumped <- lumpchains(results)
    posteriormodes[i,] <- apply(lumped,2,venter)
    posteriormedians[i,] <- apply(lumped,2,median)
    posteriorrandom[i,] <- lumped[sel[i], ]
    psrf[i]=round(gelman.diag(results)$mpsrf, digits=3)
    proc.time() - ptm
  }
  return(list(modes = posteriormodes, medians = posteriormedians, random = posteriorrandom, mpsrf = psrf))
}



##################################################
# Fitting the models

run = 122 # to chose which runs to evaluate


if (run == 111 | run == 112) model2resultsfixed <- getestimates(observedpops[,1:50], "model1.txt", 
    adapt = 500000, update = 500000, mainiter = 5000000, thin = 500, useinits = T)
  
if (run == 121 | run == 122) model2resultsvary <- getestimates(observedpops2[,1:50], "model1.txt",
    adapt = 500000, update = 500000, mainiter = 5000000, thin = 500, useinits = T)


if (run == 21){
  model3resultsfixed <- getestimates(observedpops[,1:50], "model2.txt", params = c("r", "K", "obsSD", "pop[1,1]"), alternative = 2,
    adapt = 20000, update = 100000, mainiter = 300000, thin = 30, useinits = T)}

if (run == 22){
  model3resultsvary <- getestimates(observedpops2[,1:50], "model2.txt", params = c("r", "K", "obsSD", "pop[1,1]"), alternative = 2,
    adapt = 20000, update = 100000, mainiter = 300000, thin = 30, useinits = T)
}



save.image(file = paste("results",run,".RData",sep=""))





==> code/runSingleTests.R <==
################################################################################
# Code for reply to Perretti et al
#
# Author: Florian Hartig, http://florianhartig.wordpress.com
#
# This scripts runs a single inference with Jags for the two model specifications
# and creates summary plots of the MCMC chains
#
# Requires data creation and modelSpecification to be run before
#
################################################################################


rm(list=ls(all=TRUE))

library(rjags) 
library(modeest)
library(IDPmisc)

# assumes data was stored in c:/temp
setwd("C:/temp")
load(file = "preparation.RData")


# lumpchains combines the chains in mcmc.list
# copied from emdbook package by Ben Bolker
lumpchains <- function(x){
  x2 <- do.call("rbind", x)
  mcpars <- sapply(x, attr, "mcpar")
  class(x2) <- "mcmc"
  if (var(mcpars[1, ]) > 0 || var(mcpars[3, ]) > 0) 
    stop("can't combine chains with unequal start/thin")
  attr(x2, "mcpar") <- c(mcpars[1, 1], sum(mcpars[2, ]), 
                         mcpars[3,1])
  x2
}

# betterpairs specifies nicer pair density plots
# good for looking at correlations in mcmc chains
panel.hist <- function(x, ...)
{
  usr <- par("usr"); on.exit(par(usr))
  par(usr = c(usr[1:2], 0, 1.5) )
  h <- hist(x, plot = FALSE)
  breaks <- h$breaks; nB <- length(breaks)
  y <- h$counts; y <- y/max(y)
  rect(breaks[-nB], 0, breaks[-1], y, col="blue4", ...)
}

panel.cor <- function(x, y, digits=2, prefix="", cex.cor)
{
  usr <- par("usr"); on.exit(par(usr))
  par(usr = c(0, 1, 0, 1))
  r <- abs(cor(x, y, method = "spearman"))
  txt <- format(c(r, 0.123456789), digits=digits)[1]
  txt <- paste(prefix, txt, sep="")
  if(missing(cex.cor)) cex <- 0.8/strwidth(txt)
  text(0.5, 0.5, txt, cex = cex * r)
}

betterpairs<-function(data)pairs(as.matrix(lumpchains(data)), lower.panel=function(...){par(new=TRUE);ipanel.smooth(..., nrpoints=0)}, diag.panel=panel.hist, upper.panel=panel.cor)


# fitting the original model

inits <- list(
  list("r" = 2.2, "K"=1, "N0" = 0.5, "ObservationPrecision"=4),
  list("r" = 2.5, "K"=1, "N0" = 0.5, "ObservationPrecision"=4),
  list("r" = 2.8, "K"=1, "N0" = 0.5, "ObservationPrecision"=4)
)

data = list(observed = observed[1:(sampleSize+1)], nObs=sampleSize)
params = c("r", "K", "obsSD", "pop[1]") # Parameters to be monitored

ptm <- proc.time()

jagsModel = jags.model( file= "model1.txt", data=data, n.chains = 3, n.adapt= 500000, inits = inits)
update(jagsModel, 500000)
results = coda.samples( jagsModel , variable.names=params,n.iter=5000000, thin = 500)

proc.time() - ptm

png("traceplots-model1.png", width = 1500, height = 1500, pointsize = 30)
plot(results)
dev.off()

png("correlation-model1.png", width = 1000, height = 1000, pointsize = 30)
betterpairs(results)
dev.off()


png("gelmanplots-model1.png", width = 1000, height = 1000, pointsize = 30)
gelman.plot(results)
mtext(paste("m-psrf",round(gelman.diag(results)$mpsrf, digits=3)), side = 3, outer = F, padj=-3)
dev.off()


# fitting the alternative model
data = list(observed = matrix(observed[1:sampleSize], nrow=5), steps=10, substeps = 5)
params = c("r", "K", "obsSD", "pop[1,1]") # Parameters to be monitored

ptm <- proc.time()

jagsModel = jags.model( file= "model2.txt", data=data, n.chains = 3 , n.adapt= 20000, inits = inits)
update(jagsModel, 100000)
results = coda.samples( jagsModel , variable.names=params,n.iter=300000, thin = 30)

proc.time() - ptm


png("traceplots-model2.png", width = 1500, height = 1500, pointsize = 30)
plot(results)
dev.off()

png("correlation-model2.png", width = 1000, height = 1000, pointsize = 30)
betterpairs(results)
dev.off()


png("gelmanplots-model2.png", width = 1000, height = 1000, pointsize = 30)
gelman.plot(results)
mtext(paste("m-psrf",round(gelman.diag(results)$mpsrf, digits=3)), side = 3, outer = F, padj=-3)
dev.off()


